Two-copy distillability of one-copy-undistillable negative-partial-transpose states in every dimension

Whether entanglement with a negative partial transpose (NPT) can be undistillable is a longstanding open problem. In the canonical family of DiVincenzo \textit{et al.}, the one-copy-undistillable region was conjectured to remain undistillable at all copy numbers. We refute this: in every dimension $d\geq3$, one vertex of this region is two-copy distillable, via an explicit Schmidt-rank-two tight-frame witness. The separation persists on an open set, while other states in the same region are provably two-copy undistillable. Twirling our counterexample into Werner form makes it two-copy undistillable, so this standard reduction can erase finite-copy distillability.

==> anc/README.md <==
# Exact verifier for the two-copy-undistillability band in BCG

This directory is the minimal verification package for the exact rational
certificates reported in the manuscript appendix.

## Files

- `verify_band.py` -- standalone verifier; Python standard library only.
- `certificates_d3.json`, ..., `certificates_d8.json` -- exact rational
  certificate data on the `N = 120` barycentric triangulation of `BCG`.

No LP solver, NumPy/SciPy, or floating-point computation is used by the
verifier.

## Run

From this directory:

```bash
python3 -I verify_band.py
```

The script reconstructs the sector building blocks and the six vertex-pair
targets for every certified triangle, checks all certificate weights and all
residual sector coefficients exactly as rational numbers, and checks the
nestedness of the certified grid-cell sets for `d = 3,...,8`.

Expected certified counts (out of 14,400 equal-area triangles) are:

| d | triangles | exact share of BCG |
|---|---:|---:|
| 3 | 5136 | 107/300 |
| 4 | 5152 | 161/450 |
| 5 | 5168 | 323/900 |
| 6 | 5180 | 259/720 |
| 7 | 5183 | 5183/14400 |
| 8 | 5193 | 577/1600 |

The certificate sets are nested on this fixed grid:
`S_3 subset S_4 subset ... subset S_8`.

The numerical LP used to discover/rationalize the certificates and the plotting
scripts are intentionally omitted here because they are not needed to verify
the rigorous claim.


==> anc/verify_band.py <==
"""Exact verifier for the ancillary two-copy-undistillability certificates.

Standard library only.  No LP solver and no floating-point arithmetic are used.
For each certified barycentric triangle in BCG, the script reconstructs the
sector building blocks and the six vertex-pair targets and checks, with exact
fractions, that all certificate weights and residual sector coefficients are
nonnegative.  It also checks the nestedness of the certified grid-cell sets
for d=3,...,8.
"""
from fractions import Fraction as F
from pathlib import Path
import json

ROOT = Path(__file__).resolve().parent
DIMS = (3, 4, 5, 6, 7, 8)
EXPECTED = {3: 5136, 4: 5152, 5: 5168, 6: 5180, 7: 5183, 8: 5193}


def blocks(d):
    dims = [F(1), F(d - 1), F(d * d - d)]
    g = [F(2 - d), F(2), F(2)]
    # Sector weights of four twirled rank-one product projectors.
    raw = [
        [t / F(d), u - t / F(d), 1 - u]
        for (u, t) in [(F(0), F(0)), (F(1, 2), F(0)), (F(1), F(1)), (F(1, d), F(1))]
    ]
    xs = [[x[s] / dims[s] for s in range(3)] for x in raw]
    outer = lambda u, v: [u[i] * v[j] for i in range(3) for j in range(3)]
    return [outer(g, g)] + [outer(x, g) for x in xs] + [outer(g, x) for x in xs]


def sector_vector(d, b, c):
    a = (1 - F(d * (d - 1), 2) * (b + c)) / d
    p, r, z = (b + c) / 2, (b - c) / 2, a - c
    return [p - r * d + z, p + z, p]


def verify_dimension(d):
    path = ROOT / f"certificates_d{d}.json"
    data = json.loads(path.read_text())
    assert data["d"] == d
    N = data["N"]
    assert N == 120

    basis = blocks(d)
    B = (F(1, d * (d - 1)), F(0))
    C = (F(4, d * (3 * d - 2)), F(0))
    G = (F(3, d * (2 * d - 1)), F(1, d * (2 * d - 1)))

    def point(i, j):
        return (
            C[0] + F(i, N) * (B[0] - C[0]) + F(j, N) * (G[0] - C[0]),
            C[1] + F(i, N) * (B[1] - C[1]) + F(j, N) * (G[1] - C[1]),
        )

    seen = set()
    required_pairs = [(0, 0), (0, 1), (0, 2), (1, 1), (1, 2), (2, 2)]

    for tri in data["certified"]:
        vertices = [tuple(v) for v in tri["triangle"]]
        assert all(0 <= i and 0 <= j and i + j <= N for i, j in vertices)
        key = tuple(sorted(vertices))
        assert key not in seen
        seen.add(key)

        pv = [sector_vector(d, *point(*v)) for v in vertices]
        assert sorted(tuple(term["pair"]) for term in tri["terms"]) == required_pairs

        for term in tri["terms"]:
            a, b = term["pair"]
            weights = [F(w) for w in term["weights"]]
            assert len(weights) == len(basis)
            assert all(w >= 0 for w in weights)

            target = [
                pv[a][s] * pv[b][t] + (pv[b][s] * pv[a][t] if a != b else 0)
                for s in range(3)
                for t in range(3)
            ]
            residual = [
                target[e] - sum(w * basis[j][e] for j, w in enumerate(weights))
                for e in range(9)
            ]
            assert all(r >= 0 for r in residual), (d, vertices, term["pair"])

    assert len(seen) == EXPECTED[d]
    return N, seen


def main():
    previous = None
    for d in DIMS:
        N, cells = verify_dimension(d)
        share = F(len(cells), N * N)
        if previous is not None:
            assert previous <= cells, f"nestedness failed between d={d-1} and d={d}"
        previous = cells
        print(f"d={d}: PASS -- {len(cells)}/{N*N} triangles = {share} of BCG")
    print("nestedness d=3 subset ... subset d=8: PASS")
    print("All checks used exact rational arithmetic only.")


if __name__ == "__main__":
    main()

